Radiation and Reaction at One Loop

We study classical radiation fields at next-to-leading order using the methods of scattering amplitudes. The fields of interest to us are sourced when two massive, point-like objects scatter inelastically, and can be computed from one-loop amplitudes. We show that the real and imaginary parts of the amplitudes both play important but physically distinct roles in the radiation field. The amplitude's imaginary part directly computes the portion of radiation emitted under the influence of a body's self-field, i.e., through radiation reaction. This aspect of radiation reaction is directly linked to one-loop Compton amplitudes in electrodynamics, Yang-Mills theory and gravity. We also discuss the fascinating interplay between renormalisation, radiation reaction and classical field theory from this perspective.

==> anc/maxNonabelian.m <==
(* ::Package:: *)

maxNonabelian = (-2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[p[1], p[2]]^2*dot[p[2], pol[k]])/(dot[l, p[1]]*dot[p[2], q[1]]*
       sq[l]*sq[l - q[1]]) - (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[p[1], p[2]]*dot[p[2], p[2]]*dot[p[2], pol[k]])/
      (dot[p[2], q[1]]^2*sq[l]*sq[q[1]]) + 
     (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], pol[k]]*
       dot[p[2], p[2]])/(sq[l]*sq[l - q[1]]*sq[q[1]]) + 
     (delta[2*dot[l, p[2]]]*dot[l, p[1]]*dot[p[1], pol[k]]*dot[p[2], p[2]])/
      ((dot[l, p[1]] - dot[p[1], q[2]])*sq[l]*sq[l - q[1]]*sq[q[1]]) - 
     (delta[2*dot[l, p[2]]]*dot[p[1], pol[k]]*dot[p[1], q[2]]*
       dot[p[2], p[2]])/((dot[l, p[1]] - dot[p[1], q[2]])*sq[l]*sq[l - q[1]]*
       sq[q[1]]) + (2*delta[2*dot[l, p[2]]]*dot[l, p[1]]*dot[p[2], p[2]]*
       dot[p[2], pol[k]])/(dot[p[2], q[1]]*sq[l]*sq[l - q[1]]*sq[q[1]]) - 
     (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[l, p[1]]*
       dot[p[2], p[2]]*dot[p[2], pol[k]])/(dot[p[2], q[1]]*sq[l]*sq[l - q[1]]*
       sq[q[1]]) - (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*
       dot[p[1], pol[k]])/((dot[l, p[1]] - dot[p[1], q[2]])*dot[p[1], q[2]]*
       sq[l]*sq[l - q[2]]) + (2*delta[2*dot[l, p[2]]]*dot[l, p[1]]*
       dot[p[1], pol[k]]*dot[p[2], p[2]])/((dot[l, p[1]] - dot[p[1], q[2]])*
       sq[l]*sq[q[1]]*sq[l - q[2]]) - (2*delta[2*dot[l, p[2]]]*
       dot[p[1], pol[k]]*dot[p[1], q[2]]*dot[p[2], p[2]])/
      ((dot[l, p[1]] - dot[p[1], q[2]])*sq[l]*sq[q[1]]*sq[l - q[2]]) + 
     (4*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[2], pol[k]])/
      (sq[l]*sq[q[1]]*sq[l - q[2]]) - 
     (4*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[l, pol[k]]*
       dot[p[1], p[2]]^2)/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) - (4*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[p[1], p[2]]*dot[p[1], q[2]]*dot[p[2], pol[k]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     (4*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]*
       dot[p[1], pol[k]]*dot[p[2], q[1]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) - (4*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*
       dot[p[2], pol[k]])/(sq[l]*sq[q[1]]*sq[l - q[1] - q[2]]) + 
     (2*delta[2*dot[l, p[2]]]*dot[l, pol[k]]*dot[p[1], p[2]]*dot[p[2], p[2]])/
      (dot[p[2], q[1]]*sq[l]*sq[q[1]]*sq[l - q[1] - q[2]]) - 
     (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[l, pol[k]]*
       dot[p[1], p[2]]*dot[p[2], p[2]])/(dot[p[2], q[1]]*sq[l]*sq[q[1]]*
       sq[l - q[1] - q[2]]) - (2*delta[2*dot[l, p[2]]]*dot[l, p[1]]*
       dot[p[1], pol[k]]*dot[p[2], p[2]])/((dot[l, p[1]] - dot[p[1], q[2]])*
       sq[q[1]]*sq[l - q[2]]*sq[l - q[1] - q[2]]) + 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], pol[k]]*dot[p[1], q[2]]*
       dot[p[2], p[2]])/((dot[l, p[1]] - dot[p[1], q[2]])*sq[q[1]]*
       sq[l - q[2]]*sq[l - q[1] - q[2]]) + 
     (4*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[2], pol[k]])/
      (sq[q[1]]*sq[l - q[2]]*sq[l - q[1] - q[2]]) - 
     (8*delta[2*dot[l, p[2]]]*dot[l, p[1]]*dot[l, pol[k]]*dot[p[2], p[2]])/
      (sq[l]*sq[q[1]]*sq[l - q[2]]*sq[l - q[1] - q[2]]) + 
     (8*delta[2*dot[l, p[2]]]*dot[l, pol[k]]*dot[p[1], q[2]]*dot[p[2], p[2]])/
      (sq[l]*sq[q[1]]*sq[l - q[2]]*sq[l - q[1] - q[2]]) + 
     (8*delta[2*dot[l, p[2]]]*dot[p[1], q[2]]*dot[p[2], pol[k]]*
       dot[p[2], q[1]])/(sq[l]*sq[q[1]]*sq[l - q[2]]*sq[l - q[1] - q[2]]) - 
     (8*delta[2*dot[l, p[2]]]*dot[l, p[1]]*dot[p[1], pol[k]]*
       dot[p[2], q[1]]^2)/((dot[l, p[1]] - dot[p[1], q[2]])*sq[l]*sq[q[1]]*
       sq[l - q[2]]*sq[l - q[1] - q[2]]) + 
     (8*delta[2*dot[l, p[2]]]*dot[p[1], pol[k]]*dot[p[1], q[2]]*
       dot[p[2], q[1]]^2)/((dot[l, p[1]] - dot[p[1], q[2]])*sq[l]*sq[q[1]]*
       sq[l - q[2]]*sq[l - q[1] - q[2]]) + 
     (8*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[2], q[1]]*
       dot[pol[k], q[1]])/(sq[l]*sq[q[1]]*sq[l - q[2]]*sq[l - q[1] - q[2]]) + 
     (8*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[2], pol[k]]*
       dot[q[2], q[2]])/(sq[l]*sq[q[1]]*sq[l - q[2]]*sq[l - q[1] - q[2]]) - 
     (4*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[2], pol[k]]*sq[l - q[1]])/
      (sq[l]*sq[q[1]]*sq[l - q[2]]*sq[l - q[1] - q[2]])
 


==> anc/pentagon.m <==
(* ::Package:: *)

pentagon = (delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[1], pol[k]])/
      (dot[l, p[1]]*(dot[l, p[1]] - dot[p[1], q[2]])^2*sq[l]) + 
     (delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[1], pol[k]])/
      (dot[l, p[1]]^2*(dot[l, p[1]] - dot[p[1], q[2]])*sq[l]) - 
     (I*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[1], pol[k]])/
      (dot[l, p[1]]*(dot[l, p[1]] - dot[p[1], q[2]])*sq[l]) - 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[1], pol[k]])/
      (dot[l, p[1]]*dot[p[1], q[2]]^2*sq[l]) + 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[1], pol[k]])/
      (dot[l, p[1]]^2*dot[p[1], q[2]]*sq[l]) - 
     ((2*I)*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[1], pol[k]])/
      (dot[l, p[1]]*dot[p[1], q[2]]*sq[l]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[1], pol[k]])/
      (2*dot[l, p[2]]^2*dot[p[1], q[2]]*sq[l]) + 
     (delta[2*(dot[l, p[1]] - dot[p[1], q[2]])]*dot[p[1], p[2]]^2*
       dot[p[1], pol[k]])/(2*dot[l, p[2]]^2*dot[p[1], q[2]]*sq[l]) + 
     (I*deltaP[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]])/(dot[l, p[1]]*dot[l, p[2]]*sq[l]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]])/
      (2*dot[l, p[2]]*(dot[l, p[2]] - dot[p[2], q[1]])^2*sq[l]) - 
     (3*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]])/
      (2*dot[l, p[1]]*dot[p[2], q[1]]^2*sq[l]) - 
     (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]])/(dot[l, p[1]]*dot[p[2], q[1]]^2*sq[l]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]])/
      (dot[l, p[2]]*dot[p[2], q[1]]^2*sq[l]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]])/
      ((dot[l, p[2]] - dot[p[2], q[1]])*dot[p[2], q[1]]^2*sq[l]) - 
     ((2*I)*deltaP[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]])/(dot[l, p[1]]*dot[p[2], q[1]]*sq[l]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]])/
      ((dot[l, p[2]] - dot[p[2], q[1]])^2*dot[p[2], q[1]]*sq[l]) + 
     (I*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]])/
      (dot[l, p[1]]*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l - q[1]]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]])/
      (2*dot[l, p[2]]^2*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l - q[1]]) - 
     ((2*I)*deltaP[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]])/
      (dot[l, p[2]]*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l - q[1]]) + 
     (delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]])/
      (dot[l, p[1]]*dot[p[2], q[1]]^2*sq[l - q[1]]) - 
     (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]])/(2*dot[l, p[1]]*dot[p[2], q[1]]^2*sq[l - q[1]]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]])/
      (dot[l, p[2]]*dot[p[2], q[1]]^2*sq[l - q[1]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]])/
      ((dot[l, p[2]] - dot[p[2], q[1]])*dot[p[2], q[1]]^2*sq[l - q[1]]) - 
     (delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]])/
      (dot[l, p[1]]^2*dot[p[2], q[1]]*sq[l - q[1]]) - 
     (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]])/(dot[l, p[1]]^2*dot[p[2], q[1]]*sq[l - q[1]]) - 
     ((2*I)*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]])/
      (dot[l, p[1]]*dot[p[2], q[1]]*sq[l - q[1]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]])/
      (dot[l, p[2]]^2*dot[p[2], q[1]]*sq[l - q[1]]) - 
     ((2*I)*deltaP[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]])/
      (dot[l, p[2]]*dot[p[2], q[1]]*sq[l - q[1]]) + 
     ((2*I)*deltaP[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]])/
      ((dot[l, p[2]] - dot[p[2], q[1]])*dot[p[2], q[1]]*sq[l - q[1]]) - 
     (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[l, pol[k]]*
       dot[p[1], p[2]]^2)/(dot[l, p[1]]^2*sq[l]*sq[l - q[1]]) - 
     ((2*I)*deltaP[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[l, pol[k]]*
       dot[p[1], p[2]]^2)/(dot[l, p[1]]*sq[l]*sq[l - q[1]]) - 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[1], pol[k]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]) - 
     (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]*
       dot[p[1], pol[k]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]) - 
     (2*delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*dot[p[1], pol[k]])/
      (dot[l, p[2]]*sq[l]*sq[l - q[1]]) - 
     (delta[2*dot[l, p[2]]]*dot[p[1], pol[k]]*dot[p[2], p[2]])/
      (2*dot[l, p[1]]*sq[l]*sq[l - q[1]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], pol[k]]*dot[p[2], p[2]])/
      (2*dot[l, p[2]]*sq[l]*sq[l - q[1]]) - 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[2], pol[k]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]) - 
     (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]*
       dot[p[2], pol[k]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]) - 
     (2*delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*dot[p[2], pol[k]])/
      (dot[l, p[2]]*sq[l]*sq[l - q[1]]) - 
     (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]*
       dot[p[1], q[2]]*dot[p[2], pol[k]])/(dot[l, p[1]]^2*sq[l]*
       sq[l - q[1]]) - ((2*I)*deltaP[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[p[1], p[2]]*dot[p[1], q[2]]*dot[p[2], pol[k]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]) + 
     (2*delta[2*dot[l, p[1]]]*dot[p[1], pol[k]]*dot[p[2], p[2]])/
      ((2*dot[l, p[2]] - 2*dot[p[2], q[1]])*sq[l]*sq[l - q[1]]) - 
     (delta[2*dot[l, p[1]]]*dot[l, pol[k]]*dot[p[1], p[2]]^2)/
      ((dot[l, p[2]] - dot[p[2], q[1]])^2*sq[l]*sq[l - q[1]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*dot[p[1], q[2]]*
       dot[p[2], pol[k]])/((dot[l, p[2]] - dot[p[2], q[1]])^2*sq[l]*
       sq[l - q[1]]) - (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*
       dot[p[1], pol[k]])/((dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*
       sq[l - q[1]]) + (5*delta[2*dot[l, p[1]]]*dot[p[1], p[1]]*
       dot[p[2], pol[k]])/(2*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*
       sq[l - q[1]]) + (2*delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*
       dot[p[2], pol[k]])/((dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*
       sq[l - q[1]]) - (2*delta[2*dot[l, p[2]]]*dot[l, pol[k]]*
       dot[p[1], p[2]]^2)/(dot[l, p[1]]*dot[p[2], q[1]]*sq[l]*sq[l - q[1]]) + 
     (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[l, pol[k]]*
       dot[p[1], p[2]]^2)/(dot[l, p[1]]*dot[p[2], q[1]]*sq[l]*sq[l - q[1]]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], pol[k]]*dot[p[2], p[2]])/
      (dot[p[2], q[1]]*sq[l]*sq[l - q[1]]) - 
     (delta[2*dot[l, p[2]]]*dot[p[2], p[2]]*dot[p[2], pol[k]])/
      (dot[p[2], q[1]]*sq[l]*sq[l - q[1]]) - 
     (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[2], p[2]]*
       dot[p[2], pol[k]])/(dot[p[2], q[1]]*sq[l]*sq[l - q[1]]) - 
     (2*delta[2*dot[l, p[1]]]*dot[l, p[2]]*dot[p[1], p[1]]*dot[p[2], pol[k]])/
      ((dot[l, p[2]] - dot[p[2], q[1]])*dot[p[2], q[1]]*sq[l]*sq[l - q[1]]) + 
     (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]*
       dot[p[1], pol[k]]*dot[p[2], q[1]])/(dot[l, p[1]]^2*sq[l]*
       sq[l - q[1]]) + ((2*I)*deltaP[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[p[1], p[2]]*dot[p[1], pol[k]]*dot[p[2], q[1]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], pol[k]]*dot[p[2], p[2]]*
       dot[p[2], q[1]])/(dot[l, p[2]]*(2*dot[l, p[2]] - 2*dot[p[2], q[1]])*
       sq[l]*sq[l - q[1]]) + (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*
       dot[p[1], pol[k]]*dot[p[2], q[1]])/((dot[l, p[2]] - dot[p[2], q[1]])^2*
       sq[l]*sq[l - q[1]]) - (delta[2*dot[l, p[1]]]*dot[p[1], p[1]]*
       dot[p[2], pol[k]]*dot[p[2], q[1]])/(2*dot[l, p[2]]*
       (dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*sq[l - q[1]]) - 
     (4*delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*dot[p[1], pol[k]])/
      ((-2*dot[l, p[2]] + 2*dot[p[2], q[1]])*sq[l]*sq[l - q[1]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], pol[k]]*dot[p[2], p[2]])/
      ((-2*dot[l, p[2]] + 2*dot[p[2], q[1]])*sq[l]*sq[l - q[1]]) + 
     (2*delta[2*dot[l, p[1]]]*dot[l, p[2]]*dot[p[1], pol[k]]*dot[p[2], p[2]])/
      (dot[p[2], q[1]]*(-2*dot[l, p[2]] + 2*dot[p[2], q[1]])*sq[l]*
       sq[l - q[1]]) - (2*delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*
       dot[p[1], q[2]]*dot[p[2], pol[k]])/
      ((dot[l, p[2]]^2 - dot[l, p[2]]*dot[p[2], q[1]])*sq[l]*sq[l - q[1]]) - 
     (2*delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*dot[p[2], pol[k]]*
       dot[p[2], q[1]])/((dot[l, p[2]]^2 - dot[l, p[2]]*dot[p[2], q[1]])*
       sq[l]*sq[l - q[1]]) + (2*delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*
       dot[pol[k], q[1]])/(dot[l, p[2]]*(2*dot[l, p[2]] - 2*dot[p[2], q[1]])*
       sq[l]*sq[l - q[1]]) + (3*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*
       dot[pol[k], q[1]])/(dot[l, p[1]]*dot[p[2], q[1]]*sq[l]*sq[l - q[1]]) + 
     (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]^2*
       dot[pol[k], q[1]])/(dot[l, p[1]]*dot[p[2], q[1]]*sq[l]*sq[l - q[1]]) + 
     (2*delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[pol[k], q[1]])/
      (dot[l, p[2]]*dot[p[2], q[1]]*sq[l]*sq[l - q[1]]) - 
     (2*delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[pol[k], q[1]])/
      ((dot[l, p[2]] - dot[p[2], q[1]])*dot[p[2], q[1]]*sq[l]*sq[l - q[1]]) + 
     (I*deltaP[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]]*dot[q[2], q[2]])/(dot[l, p[1]]*dot[l, p[2]]*sq[l]*
       sq[l - q[1]]) + (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]]*dot[q[2], q[2]])/(2*dot[l, p[2]]*
       (dot[l, p[2]] - dot[p[2], q[1]])^2*sq[l]*sq[l - q[1]]) + 
     (I*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]]*
       dot[q[2], q[2]])/(dot[l, p[1]]*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*
       sq[l - q[1]]) + (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]]*dot[q[2], q[2]])/(2*dot[l, p[2]]^2*
       (dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*sq[l - q[1]]) - 
     ((2*I)*deltaP[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]]*
       dot[q[2], q[2]])/(dot[l, p[2]]*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*
       sq[l - q[1]]) + (3*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]]*dot[q[2], q[2]])/(2*dot[l, p[1]]*dot[p[2], q[1]]^2*
       sq[l]*sq[l - q[1]]) + (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[p[1], p[2]]^2*dot[p[2], pol[k]]*dot[q[2], q[2]])/
      (2*dot[l, p[1]]*dot[p[2], q[1]]^2*sq[l]*sq[l - q[1]]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]]*
       dot[q[2], q[2]])/(dot[l, p[2]]*dot[p[2], q[1]]^2*sq[l]*sq[l - q[1]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]]*
       dot[q[2], q[2]])/((dot[l, p[2]] - dot[p[2], q[1]])*dot[p[2], q[1]]^2*
       sq[l]*sq[l - q[1]]) - (delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]]*dot[q[2], q[2]])/(dot[l, p[1]]^2*dot[p[2], q[1]]*
       sq[l]*sq[l - q[1]]) - (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[p[1], p[2]]^2*dot[p[2], pol[k]]*dot[q[2], q[2]])/
      (dot[l, p[1]]^2*dot[p[2], q[1]]*sq[l]*sq[l - q[1]]) - 
     ((2*I)*deltaP[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]]*
       dot[q[2], q[2]])/(dot[l, p[2]]*dot[p[2], q[1]]*sq[l]*sq[l - q[1]]) - 
     ((2*I)*deltaP[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]]*
       dot[q[2], q[2]])/(dot[p[2], q[1]]*(-dot[l, p[2]] + dot[p[2], q[1]])*
       sq[l]*sq[l - q[1]]) + (delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*
       dot[p[1], pol[k]])/(dot[l, p[1]]^2*(dot[l, p[1]] - dot[p[1], q[2]])*
       sq[l - q[2]]) - (I*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*
       dot[p[1], pol[k]])/(dot[l, p[1]]*(dot[l, p[1]] - dot[p[1], q[2]])*
       sq[l - q[2]]) + (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*
       dot[p[1], pol[k]])/(dot[l, p[1]]*dot[p[1], q[2]]^2*sq[l - q[2]]) + 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[1], pol[k]])/
      (dot[l, p[1]]^2*dot[p[1], q[2]]*sq[l - q[2]]) - 
     ((2*I)*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[1], pol[k]])/
      (dot[l, p[1]]*dot[p[1], q[2]]*sq[l - q[2]]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[1], pol[k]])/
      (2*dot[l, p[2]]^2*dot[p[1], q[2]]*sq[l - q[2]]) + 
     (delta[2*(dot[l, p[1]] - dot[p[1], q[2]])]*dot[p[1], p[2]]^2*
       dot[p[1], pol[k]])/(2*dot[l, p[2]]^2*dot[p[1], q[2]]*sq[l - q[2]]) - 
     (4*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[1], pol[k]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[2]]) - 
     (4*delta[2*dot[l, p[2]]]*dot[l, pol[k]]*dot[p[1], p[2]]^2)/
      (dot[l, p[1]]*(2*dot[l, p[1]] - 2*dot[p[1], q[2]])*sq[l]*
       sq[l - q[2]]) + (delta[2*dot[l, p[1]]]*dot[p[1], p[1]]*
       dot[p[1], pol[k]])/(dot[p[1], q[2]]*sq[l]*sq[l - q[2]]) + 
     (delta[2*(dot[l, p[1]] - dot[p[1], q[2]])]*dot[p[1], p[1]]*
       dot[p[1], pol[k]])/(dot[p[1], q[2]]*sq[l]*sq[l - q[2]]) - 
     (4*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[1], pol[k]]*
       dot[p[1], q[2]])/(dot[l, p[1]]*(2*dot[l, p[1]] - 2*dot[p[1], q[2]])*
       sq[l]*sq[l - q[2]]) - (delta[2*dot[l, p[2]]]*dot[p[1], pol[k]]*
       dot[p[2], p[2]])/(dot[l, p[1]]*sq[l]*sq[l - q[2]]) + 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], pol[k]]*dot[p[2], p[2]])/
      ((2*dot[l, p[1]] - 2*dot[p[1], q[2]])*sq[l]*sq[l - q[2]]) + 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], pol[k]]*dot[p[2], p[2]])/
      (dot[p[1], q[2]]*sq[l]*sq[l - q[2]]) - 
     (delta[2*dot[l, p[2]]]*dot[p[1], pol[k]]*dot[p[1], q[2]]*
       dot[p[2], p[2]])/(dot[l, p[1]]*(2*dot[l, p[1]] - 2*dot[p[1], q[2]])*
       sq[l]*sq[l - q[2]]) + (4*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*
       dot[p[2], pol[k]])/(dot[l, p[1]]*sq[l]*sq[l - q[2]]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[1]]*dot[p[2], pol[k]])/
      (2*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*sq[l - q[2]]) - 
     (delta[2*(dot[l, p[1]] - dot[p[1], q[2]])]*dot[p[1], p[1]]*
       dot[p[2], pol[k]])/(2*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*
       sq[l - q[2]]) - (4*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*
       dot[p[1], pol[k]]*dot[p[2], q[1]])/(dot[l, p[1]]*
       (2*dot[l, p[1]] - 2*dot[p[1], q[2]])*sq[l]*sq[l - q[2]]) - 
     (8*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[1], pol[k]]*
       dot[p[2], q[1]])/(dot[l, p[1]]*dot[p[1], q[2]]*sq[l]*sq[l - q[2]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[1]]*dot[p[2], pol[k]]*
       dot[p[2], q[1]])/(2*dot[l, p[2]]*(dot[l, p[2]] - dot[p[2], q[1]])*
       sq[l]*sq[l - q[2]]) + (delta[2*(dot[l, p[1]] - dot[p[1], q[2]])]*
       dot[p[1], p[1]]*dot[p[2], pol[k]]*dot[p[2], q[1]])/
      (2*dot[l, p[2]]*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*sq[l - q[2]]) - 
     (4*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[pol[k], q[1]])/
      (dot[l, p[1]]*(2*dot[l, p[1]] - 2*dot[p[1], q[2]])*sq[l]*
       sq[l - q[2]]) - (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*
       dot[p[1], pol[k]]*dot[q[2], q[2]])/(dot[l, p[1]]^2*
       (2*dot[l, p[1]] - 2*dot[p[1], q[2]])*sq[l]*sq[l - q[2]]) + 
     ((2*I)*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[1], pol[k]]*
       dot[q[2], q[2]])/(dot[l, p[1]]*(2*dot[l, p[1]] - 2*dot[p[1], q[2]])*
       sq[l]*sq[l - q[2]]) + (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*
       dot[p[1], pol[k]]*dot[q[2], q[2]])/(dot[l, p[1]]*dot[p[1], q[2]]^2*
       sq[l]*sq[l - q[2]]) - (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*
       dot[p[1], pol[k]]*dot[q[2], q[2]])/(dot[l, p[1]]^2*dot[p[1], q[2]]*
       sq[l]*sq[l - q[2]]) + ((2*I)*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*
       dot[p[1], pol[k]]*dot[q[2], q[2]])/(dot[l, p[1]]*dot[p[1], q[2]]*sq[l]*
       sq[l - q[2]]) - (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*
       dot[p[1], pol[k]]*dot[q[2], q[2]])/(2*dot[l, p[2]]^2*dot[p[1], q[2]]*
       sq[l]*sq[l - q[2]]) - (delta[2*(dot[l, p[1]] - dot[p[1], q[2]])]*
       dot[p[1], p[2]]^2*dot[p[1], pol[k]]*dot[q[2], q[2]])/
      (2*dot[l, p[2]]^2*dot[p[1], q[2]]*sq[l]*sq[l - q[2]]) - 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[1], pol[k]]*
       sq[l - q[1]])/(dot[l, p[1]]*dot[p[1], q[2]]^2*sq[l]*sq[l - q[2]]) - 
     (I*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]]*
       sq[l - q[2]])/(dot[l, p[1]]*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*
       sq[l - q[1]]) - (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]]*sq[l - q[2]])/(2*dot[l, p[2]]^2*
       (dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*sq[l - q[1]]) + 
     ((2*I)*deltaP[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]]*
       sq[l - q[2]])/(dot[l, p[2]]*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*
       sq[l - q[1]]) - (delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]]*sq[l - q[2]])/(dot[l, p[1]]*dot[p[2], q[1]]^2*sq[l]*
       sq[l - q[1]]) - (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[p[1], p[2]]^2*dot[p[2], pol[k]]*sq[l - q[2]])/
      (2*dot[l, p[1]]*dot[p[2], q[1]]^2*sq[l]*sq[l - q[1]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]]*sq[l - q[2]])/
      (dot[l, p[2]]*dot[p[2], q[1]]^2*sq[l]*sq[l - q[1]]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]]*sq[l - q[2]])/
      ((dot[l, p[2]] - dot[p[2], q[1]])*dot[p[2], q[1]]^2*sq[l]*
       sq[l - q[1]]) + (delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]]*sq[l - q[2]])/(dot[l, p[1]]^2*dot[p[2], q[1]]*sq[l]*
       sq[l - q[1]]) + (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[p[1], p[2]]^2*dot[p[2], pol[k]]*sq[l - q[2]])/
      (dot[l, p[1]]^2*dot[p[2], q[1]]*sq[l]*sq[l - q[1]]) + 
     ((2*I)*deltaP[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]]*
       sq[l - q[2]])/(dot[l, p[2]]*dot[p[2], q[1]]*sq[l]*sq[l - q[1]]) + 
     ((2*I)*deltaP[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]]*
       sq[l - q[2]])/(dot[p[2], q[1]]*(-dot[l, p[2]] + dot[p[2], q[1]])*sq[l]*
       sq[l - q[1]]) - ((2*I)*deltaP[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[l, pol[k]]*dot[p[1], p[2]]^2)/(dot[l, p[1]]*sq[l]*
       sq[l - q[1] - q[2]]) - (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[p[1], p[2]]*dot[p[1], pol[k]])/(dot[l, p[1]]*sq[l]*
       sq[l - q[1] - q[2]]) - 
     ((2*I)*deltaP[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]*
       dot[p[1], q[2]]*dot[p[2], pol[k]])/(dot[l, p[1]]*sq[l]*
       sq[l - q[1] - q[2]]) - (delta[2*dot[l, p[1]]]*dot[l, pol[k]]*
       dot[p[1], p[2]]^2)/((dot[l, p[2]] - dot[p[2], q[1]])^2*sq[l]*
       sq[l - q[1] - q[2]]) - (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*
       dot[p[1], q[2]]*dot[p[2], pol[k]])/((dot[l, p[2]] - dot[p[2], q[1]])^2*
       sq[l]*sq[l - q[1] - q[2]]) + (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*
       dot[p[1], pol[k]])/((dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*
       sq[l - q[1] - q[2]]) + 
     ((2*I)*deltaP[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]*
       dot[p[1], pol[k]]*dot[p[2], q[1]])/(dot[l, p[1]]*sq[l]*
       sq[l - q[1] - q[2]]) + (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*
       dot[p[1], pol[k]]*dot[p[2], q[1]])/((dot[l, p[2]] - dot[p[2], q[1]])^2*
       sq[l]*sq[l - q[1] - q[2]]) - 
     (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[l, pol[k]]*
       dot[p[1], p[2]]^2)/(dot[l, p[1]]^2*sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]*
       dot[p[1], pol[k]])/(dot[l, p[1]]*sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], pol[k]]*
       dot[p[2], p[2]])/(2*dot[l, p[1]]*sq[l - q[1]]*sq[l - q[1] - q[2]]) - 
     (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]*
       dot[p[1], q[2]]*dot[p[2], pol[k]])/(dot[l, p[1]]^2*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) - (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*
       dot[p[1], pol[k]])/((dot[l, p[2]] - dot[p[2], q[1]])*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) - (delta[2*dot[l, p[1]]]*dot[p[1], p[1]]*
       dot[p[2], pol[k]])/(2*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) + (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[p[1], p[2]]*dot[p[1], pol[k]]*dot[p[2], q[1]])/
      (dot[l, p[1]]^2*sq[l - q[1]]*sq[l - q[1] - q[2]]) - 
     (416*delta[2*dot[l, p[1]]]*dot[l, p[2]]*dot[p[1], pol[k]])/
      (9*sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     (34*dd*delta[2*dot[l, p[1]]]*dot[l, p[2]]*dot[p[1], pol[k]])/
      (3*sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) - 
     (4*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[l, pol[k]]*
       dot[p[1], p[2]]*dot[p[1], q[2]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) - (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[l, pol[k]]*dot[p[2], p[2]])/(sq[l]*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) - (2*delta[2*dot[l, p[1]]]*dot[l, p[2]]*
       dot[l, pol[k]]*dot[p[1], p[1]])/((dot[l, p[2]] - dot[p[2], q[1]])*
       sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     (416*delta[2*dot[l, p[1]]]*dot[l, p[2]]^2*dot[p[1], pol[k]])/
      (9*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) - (34*dd*delta[2*dot[l, p[1]]]*dot[l, p[2]]^2*
       dot[p[1], pol[k]])/(3*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*
       sq[l - q[1]]*sq[l - q[1] - q[2]]) - 
     (2*delta[2*dot[l, p[1]]]*dot[p[1], q[2]]^2*dot[p[2], pol[k]])/
      ((dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) - (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[l, p[2]]*dot[p[1], q[2]]^2*dot[p[2], pol[k]])/
      (dot[l, p[1]]*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) - (4*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[l, pol[k]]*dot[p[1], p[2]]*dot[p[2], q[1]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     (4*delta[2*dot[l, p[1]]]*dot[p[1], pol[k]]*dot[p[2], q[1]])/
      (3*sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], pol[k]]*
       dot[p[1], q[2]]*dot[p[2], q[1]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) + (2*delta[2*dot[l, p[1]]]*dot[l, pol[k]]*
       dot[p[1], p[1]]*dot[p[2], q[1]])/((dot[l, p[2]] - dot[p[2], q[1]])*
       sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) - 
     (428*delta[2*dot[l, p[1]]]*dot[l, p[2]]*dot[p[1], pol[k]]*
       dot[p[2], q[1]])/(9*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*
       sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     (34*dd*delta[2*dot[l, p[1]]]*dot[l, p[2]]*dot[p[1], pol[k]]*
       dot[p[2], q[1]])/(3*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*
       sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     (2*delta[2*dot[l, p[1]]]*dot[p[1], pol[k]]*dot[p[1], q[2]]*
       dot[p[2], q[1]])/((dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) + (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[p[1], q[2]]^2*dot[p[2], pol[k]]*dot[p[2], q[1]])/
      (dot[l, p[1]]*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) + (4*delta[2*dot[l, p[1]]]*dot[p[1], pol[k]]*
       dot[p[2], q[1]]^2)/(3*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*
       sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]*
       dot[p[1], q[2]]*dot[pol[k], q[1]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) - (2*delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*
       dot[p[1], q[2]]*dot[pol[k], q[1]])/((dot[l, p[2]] - dot[p[2], q[1]])*
       sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     (4*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]*
       dot[p[2], q[1]]*dot[pol[k], q[1]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) - (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[l, pol[k]]*dot[p[1], p[2]]^2*dot[q[2], q[2]])/
      (dot[l, p[1]]^2*sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     ((2*I)*deltaP[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[l, pol[k]]*
       dot[p[1], p[2]]^2*dot[q[2], q[2]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) + (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[p[1], p[2]]*dot[p[2], pol[k]]*dot[q[2], q[2]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) - 
     (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]*
       dot[p[1], q[2]]*dot[p[2], pol[k]]*dot[q[2], q[2]])/
      (dot[l, p[1]]^2*sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     ((2*I)*deltaP[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]*
       dot[p[1], q[2]]*dot[p[2], pol[k]]*dot[q[2], q[2]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     (delta[2*dot[l, p[1]]]*dot[l, pol[k]]*dot[p[1], p[2]]^2*dot[q[2], q[2]])/
      ((dot[l, p[2]] - dot[p[2], q[1]])^2*sq[l]*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) + (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*
       dot[p[1], q[2]]*dot[p[2], pol[k]]*dot[q[2], q[2]])/
      ((dot[l, p[2]] - dot[p[2], q[1]])^2*sq[l]*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) - (2*delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*
       dot[p[1], pol[k]]*dot[q[2], q[2]])/((dot[l, p[2]] - dot[p[2], q[1]])*
       sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]*
       dot[p[1], pol[k]]*dot[p[2], q[1]]*dot[q[2], q[2]])/
      (dot[l, p[1]]^2*sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) - 
     ((2*I)*deltaP[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]*
       dot[p[1], pol[k]]*dot[p[2], q[1]]*dot[q[2], q[2]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*dot[p[1], pol[k]]*dot[p[2], q[1]]*
       dot[q[2], q[2]])/((dot[l, p[2]] - dot[p[2], q[1]])^2*sq[l]*
       sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[l, pol[k]]*
       dot[p[1], p[2]]^2*sq[l - q[2]])/(dot[l, p[1]]^2*sq[l]*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) - (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[p[1], p[2]]*dot[p[1], pol[k]]*sq[l - q[2]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     (2*delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]*
       dot[p[1], q[2]]*dot[p[2], pol[k]]*sq[l - q[2]])/
      (dot[l, p[1]]^2*sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*dot[p[1], pol[k]]*sq[l - q[2]])/
      ((dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*sq[l - q[1]]*
       sq[l - q[1] - q[2]]) - (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[p[1], p[2]]*dot[p[1], pol[k]]*dot[p[2], q[1]]*sq[l - q[2]])/
      (dot[l, p[1]]^2*sq[l]*sq[l - q[1]]*sq[l - q[1] - q[2]]) - 
     (I*deltaP[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]]*sq[l - q[1] - q[2]])/(dot[l, p[1]]*dot[l, p[2]]*
       sq[l]*sq[l - q[1]]) - (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]]*sq[l - q[1] - q[2]])/(2*dot[l, p[2]]*
       (dot[l, p[2]] - dot[p[2], q[1]])^2*sq[l]*sq[l - q[1]]) - 
     ((2*I)*deltaP[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]]*
       sq[l - q[1] - q[2]])/(dot[l, p[2]]*(dot[l, p[2]] - dot[p[2], q[1]])*
       sq[l]*sq[l - q[1]]) + (delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]]*sq[l - q[1] - q[2]])/(2*dot[l, p[1]]*
       dot[p[2], q[1]]^2*sq[l]*sq[l - q[1]]) + 
     (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]]*sq[l - q[1] - q[2]])/(dot[l, p[1]]*dot[p[2], q[1]]^2*
       sq[l]*sq[l - q[1]]) + (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]]*sq[l - q[1] - q[2]])/(dot[l, p[2]]*dot[p[2], q[1]]^2*
       sq[l]*sq[l - q[1]]) - (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]]*sq[l - q[1] - q[2]])/
      ((dot[l, p[2]] - dot[p[2], q[1]])*dot[p[2], q[1]]^2*sq[l]*
       sq[l - q[1]]) - (delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]]*sq[l - q[1] - q[2]])/(dot[l, p[1]]^2*dot[p[2], q[1]]*
       sq[l]*sq[l - q[1]]) - (delta[2*(dot[l, p[2]] - dot[p[2], q[1]])]*
       dot[p[1], p[2]]^2*dot[p[2], pol[k]]*sq[l - q[1] - q[2]])/
      (dot[l, p[1]]^2*dot[p[2], q[1]]*sq[l]*sq[l - q[1]]) - 
     ((2*I)*deltaP[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[p[2], pol[k]]*
       sq[l - q[1] - q[2]])/(dot[l, p[2]]*dot[p[2], q[1]]*sq[l]*
       sq[l - q[1]]) - ((2*I)*deltaP[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*
       dot[p[2], pol[k]]*sq[l - q[1] - q[2]])/(dot[p[2], q[1]]*
       (-dot[l, p[2]] + dot[p[2], q[1]])*sq[l]*sq[l - q[1]]) - 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[1], pol[k]]*
       sq[l - q[1] - q[2]])/(dot[l, p[1]]^2*(2*dot[l, p[1]] - 
        2*dot[p[1], q[2]])*sq[l]*sq[l - q[2]]) + 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[p[1], pol[k]]*
       sq[l - q[1] - q[2]])/(dot[l, p[1]]*dot[p[1], q[2]]^2*sq[l]*
       sq[l - q[2]]) - (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*
       dot[p[1], pol[k]]*sq[l - q[1] - q[2]])/(dot[l, p[1]]^2*dot[p[1], q[2]]*
       sq[l]*sq[l - q[2]]) - (delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*
       dot[p[1], pol[k]])/(dot[l, p[1]]*sq[l]*sq[l + q[2]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*dot[p[1], pol[k]])/
      (dot[l, p[2]]*sq[l]*sq[l + q[2]]) - 
     (delta[2*dot[l, p[2]]]*dot[p[1], pol[k]]*dot[p[2], p[2]])/
      (2*dot[l, p[1]]*sq[l]*sq[l + q[2]]) + 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[2], pol[k]])/
      (dot[l, p[1]]*sq[l]*sq[l + q[2]]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[1]]*dot[p[2], pol[k]])/
      (2*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*sq[l + q[2]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[1]]*dot[p[2], pol[k]]*
       dot[p[2], q[1]])/(2*dot[l, p[2]]*(dot[l, p[2]] - dot[p[2], q[1]])*
       sq[l]*sq[l + q[2]]) + (2*delta[2*dot[l, p[2]]]*dot[l, pol[k]]*
       dot[p[1], p[2]]^2)/(dot[l, p[1]]^2*sq[l - q[1]]*sq[l + q[2]]) + 
     ((6*I)*deltaP[2*dot[l, p[2]]]*dot[l, pol[k]]*dot[p[1], p[2]]^2)/
      (dot[l, p[1]]*sq[l - q[1]]*sq[l + q[2]]) + 
     (3*delta[2*dot[l, p[1]]]*dot[l, pol[k]]*dot[p[1], p[2]]^2)/
      (dot[l, p[2]]^2*sq[l - q[1]]*sq[l + q[2]]) + 
     (delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[1], pol[k]])/
      (dot[l, p[1]]*sq[l - q[1]]*sq[l + q[2]]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*dot[p[1], pol[k]])/
      (dot[l, p[2]]*sq[l - q[1]]*sq[l + q[2]]) + 
     (delta[2*dot[l, p[2]]]*dot[p[1], pol[k]]*dot[p[2], p[2]])/
      (dot[l, p[1]]*sq[l - q[1]]*sq[l + q[2]]) - 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[2], pol[k]])/
      (dot[l, p[1]]*sq[l - q[1]]*sq[l + q[2]]) - 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[1], q[2]]*
       dot[p[2], pol[k]])/(dot[l, p[1]]^2*sq[l - q[1]]*sq[l + q[2]]) - 
     ((6*I)*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[1], q[2]]*
       dot[p[2], pol[k]])/(dot[l, p[1]]*sq[l - q[1]]*sq[l + q[2]]) - 
     (3*delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*dot[p[1], q[2]]*
       dot[p[2], pol[k]])/(dot[l, p[2]]^2*sq[l - q[1]]*sq[l + q[2]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[1]]*dot[p[2], pol[k]])/
      ((dot[l, p[2]] - dot[p[2], q[1]])*sq[l - q[1]]*sq[l + q[2]]) + 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[1], pol[k]]*
       dot[p[2], q[1]])/(dot[l, p[1]]^2*sq[l - q[1]]*sq[l + q[2]]) + 
     ((6*I)*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[1], pol[k]]*
       dot[p[2], q[1]])/(dot[l, p[1]]*sq[l - q[1]]*sq[l + q[2]]) + 
     (3*delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*dot[p[1], pol[k]]*
       dot[p[2], q[1]])/(dot[l, p[2]]^2*sq[l - q[1]]*sq[l + q[2]]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[1]]*dot[p[2], pol[k]]*
       dot[p[2], q[1]])/(dot[l, p[2]]*(dot[l, p[2]] - dot[p[2], q[1]])*
       sq[l - q[1]]*sq[l + q[2]]) - (2*delta[2*dot[l, p[2]]]*
       dot[p[1], p[2]]^2*dot[pol[k], q[1]])/(dot[l, p[1]]^2*sq[l - q[1]]*
       sq[l + q[2]]) - ((6*I)*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*
       dot[pol[k], q[1]])/(dot[l, p[1]]*sq[l - q[1]]*sq[l + q[2]]) - 
     (3*delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[pol[k], q[1]])/
      (dot[l, p[2]]^2*sq[l - q[1]]*sq[l + q[2]]) + 
     (2*delta[2*dot[l, p[1]]]*dot[l, pol[k]]*dot[p[1], p[1]])/
      (sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (4*delta[2*dot[l, p[2]]]*dot[l, pol[k]]*dot[p[1], p[2]]*dot[p[1], q[2]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (2*delta[2*dot[l, p[2]]]*dot[l, pol[k]]*dot[p[2], p[2]])/
      (sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], q[2]]^2*dot[p[2], pol[k]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (2*delta[2*dot[l, p[1]]]*dot[p[1], q[2]]^2*dot[p[2], pol[k]])/
      (dot[l, p[2]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (4*delta[2*dot[l, p[2]]]*dot[l, pol[k]]*dot[p[1], p[2]]*dot[p[2], q[1]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], pol[k]]*dot[p[1], q[2]]*
       dot[p[2], q[1]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (2*delta[2*dot[l, p[1]]]*dot[p[1], pol[k]]*dot[p[1], q[2]]*
       dot[p[2], q[1]])/(dot[l, p[2]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (4*delta[2*dot[l, p[2]]]*dot[p[1], q[2]]*dot[p[2], pol[k]]*
       dot[p[2], q[1]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (4*delta[2*dot[l, p[2]]]*dot[p[1], pol[k]]*dot[p[2], q[1]]^2)/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (2*delta[2*dot[l, p[1]]]*dot[p[1], p[1]]*dot[pol[k], q[1]])/
      (sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[1], q[2]]*
       dot[pol[k], q[1]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (2*delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*dot[p[1], q[2]]*
       dot[pol[k], q[1]])/(dot[l, p[2]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (2*delta[2*dot[l, p[2]]]*dot[p[2], p[2]]*dot[pol[k], q[1]])/
      (sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (4*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[2], q[1]]*
       dot[pol[k], q[1]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (2*delta[2*dot[l, p[2]]]*dot[l, pol[k]]*dot[p[1], p[2]]^2*
       dot[q[2], q[2]])/(dot[l, p[1]]^2*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     ((2*I)*deltaP[2*dot[l, p[2]]]*dot[l, pol[k]]*dot[p[1], p[2]]^2*
       dot[q[2], q[2]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (delta[2*dot[l, p[1]]]*dot[l, pol[k]]*dot[p[1], p[2]]^2*dot[q[2], q[2]])/
      (dot[l, p[2]]^2*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (2*delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*dot[p[1], pol[k]]*
       dot[q[2], q[2]])/(dot[l, p[2]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (delta[2*dot[l, p[2]]]*dot[p[1], pol[k]]*dot[p[2], p[2]]*
       dot[q[2], q[2]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[2], pol[k]]*
       dot[q[2], q[2]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[1], q[2]]*
       dot[p[2], pol[k]]*dot[q[2], q[2]])/(dot[l, p[1]]^2*sq[l]*sq[l - q[1]]*
       sq[l + q[2]]) - ((2*I)*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]*
       dot[p[1], q[2]]*dot[p[2], pol[k]]*dot[q[2], q[2]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*dot[p[1], q[2]]*dot[p[2], pol[k]]*
       dot[q[2], q[2]])/(dot[l, p[2]]^2*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[1]]*dot[p[2], pol[k]]*
       dot[q[2], q[2]])/((dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*sq[l - q[1]]*
       sq[l + q[2]]) + (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*
       dot[p[1], pol[k]]*dot[p[2], q[1]]*dot[q[2], q[2]])/
      (dot[l, p[1]]^2*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     ((2*I)*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[1], pol[k]]*
       dot[p[2], q[1]]*dot[q[2], q[2]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*
       sq[l + q[2]]) + (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*
       dot[p[1], pol[k]]*dot[p[2], q[1]]*dot[q[2], q[2]])/
      (dot[l, p[2]]^2*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[1]]*dot[p[2], pol[k]]*dot[p[2], q[1]]*
       dot[q[2], q[2]])/(dot[l, p[2]]*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*
       sq[l - q[1]]*sq[l + q[2]]) - (2*delta[2*dot[l, p[2]]]*
       dot[p[1], p[2]]^2*dot[pol[k], q[1]]*dot[q[2], q[2]])/
      (dot[l, p[1]]^2*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     ((2*I)*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[pol[k], q[1]]*
       dot[q[2], q[2]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[pol[k], q[1]]*
       dot[q[2], q[2]])/(dot[l, p[2]]^2*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (2*delta[2*dot[l, p[2]]]*dot[l, pol[k]]*dot[p[1], p[2]]^2*sq[l - q[2]])/
      (dot[l, p[1]]^2*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     ((2*I)*deltaP[2*dot[l, p[2]]]*dot[l, pol[k]]*dot[p[1], p[2]]^2*
       sq[l - q[2]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (delta[2*dot[l, p[1]]]*dot[l, pol[k]]*dot[p[1], p[2]]^2*sq[l - q[2]])/
      (dot[l, p[2]]^2*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[1], pol[k]]*sq[l - q[2]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*dot[p[1], pol[k]]*sq[l - q[2]])/
      (dot[l, p[2]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (delta[2*dot[l, p[2]]]*dot[p[1], pol[k]]*dot[p[2], p[2]]*sq[l - q[2]])/
      (2*dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[2], pol[k]]*sq[l - q[2]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[1], q[2]]*
       dot[p[2], pol[k]]*sq[l - q[2]])/(dot[l, p[1]]^2*sq[l]*sq[l - q[1]]*
       sq[l + q[2]]) + ((2*I)*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]*
       dot[p[1], q[2]]*dot[p[2], pol[k]]*sq[l - q[2]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*dot[p[1], q[2]]*dot[p[2], pol[k]]*
       sq[l - q[2]])/(dot[l, p[2]]^2*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[1]]*dot[p[2], pol[k]]*sq[l - q[2]])/
      (2*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[1], pol[k]]*
       dot[p[2], q[1]]*sq[l - q[2]])/(dot[l, p[1]]^2*sq[l]*sq[l - q[1]]*
       sq[l + q[2]]) - ((2*I)*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]*
       dot[p[1], pol[k]]*dot[p[2], q[1]]*sq[l - q[2]])/
      (dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*dot[p[1], pol[k]]*dot[p[2], q[1]]*
       sq[l - q[2]])/(dot[l, p[2]]^2*sq[l]*sq[l - q[1]]*sq[l + q[2]]) - 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[1]]*dot[p[2], pol[k]]*dot[p[2], q[1]]*
       sq[l - q[2]])/(2*dot[l, p[2]]*(dot[l, p[2]] - dot[p[2], q[1]])*sq[l]*
       sq[l - q[1]]*sq[l + q[2]]) + (2*delta[2*dot[l, p[2]]]*
       dot[p[1], p[2]]^2*dot[pol[k], q[1]]*sq[l - q[2]])/
      (dot[l, p[1]]^2*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     ((2*I)*deltaP[2*dot[l, p[2]]]*dot[p[1], p[2]]^2*dot[pol[k], q[1]]*
       sq[l - q[2]])/(dot[l, p[1]]*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]^2*dot[pol[k], q[1]]*sq[l - q[2]])/
      (dot[l, p[2]]^2*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (2*delta[2*dot[l, p[2]]]*dot[l, pol[k]]*dot[p[1], p[2]]^2*
       sq[l - q[1] - q[2]])/(dot[l, p[1]]^2*sq[l]*sq[l - q[1]]*
       sq[l + q[2]]) + (delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*
       dot[p[1], pol[k]]*sq[l - q[1] - q[2]])/(dot[l, p[1]]*sq[l]*
       sq[l - q[1]]*sq[l + q[2]]) + (delta[2*dot[l, p[1]]]*dot[p[1], p[2]]*
       dot[p[1], pol[k]]*sq[l - q[1] - q[2]])/(dot[l, p[2]]*sq[l]*
       sq[l - q[1]]*sq[l + q[2]]) - (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*
       dot[p[2], pol[k]]*sq[l - q[1] - q[2]])/(dot[l, p[1]]*sq[l]*
       sq[l - q[1]]*sq[l + q[2]]) - (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*
       dot[p[1], q[2]]*dot[p[2], pol[k]]*sq[l - q[1] - q[2]])/
      (dot[l, p[1]]^2*sq[l]*sq[l - q[1]]*sq[l + q[2]]) + 
     (2*delta[2*dot[l, p[2]]]*dot[p[1], p[2]]*dot[p[1], pol[k]]*
       dot[p[2], q[1]]*sq[l - q[1] - q[2]])/(dot[l, p[1]]^2*sq[l]*
       sq[l - q[1]]*sq[l + q[2]]) - (2*delta[2*dot[l, p[2]]]*
       dot[p[1], p[2]]^2*dot[pol[k], q[1]]*sq[l - q[1] - q[2]])/
      (dot[l, p[1]]^2*sq[l]*sq[l - q[1]]*sq[l + q[2]])
 


